Symmetry properties and widths of the filamentary structures in the Orion A giant molecular cloud

We identify 225 filaments from an H$_2$ column density map constructed using simultaneous $^{12}$CO, $^{13}$CO, and C$^{18}$O (J=1-0) observations carried out as a part of the MWISP project. We select 46 long filaments with lengths above 1.2 pc to analyze the filament column density profiles. We divide the selected filaments into 397 segments and calculate the column density profiles for each segment. The symmetries of the profiles are investigated. The proportion of intrinsically asymmetrical segments is 65.3$\%$, and that of intrinsically symmetrical ones is 21.4$\%$. The typical full width at half maximum (FWHM) of the intrinsically symmetrical filament segments is $\sim$ 0.67 pc with the Plummer-like fitting, and $\sim$ 0.50 pc with the Gaussian fitting, respectively. The median FWHM widths derived from the second-moment method for intrinsically symmetrical and asymmetrical profiles are $\sim$ 0.44 and 0.46 pc, respectively. Close association exists between the filamentary structures and the YSOs in the region.

==> filt_rb.py <==
#!/usr/bin/python
import os
import sys
def main():
    """
        read in latex file in red blue line 
        filtout strikeout words, delete \add, delete \aq{bla...}.
        Revised at 2011.6.15 by LXH:
           filtout '\add{' and '}' in \add{ blabla...}
    """
    if len( sys.argv ) > 1:
       filename = sys.argv[1]
    else:
       filename = raw_input("Please input original tex file name: ")
    objname = os.path.basename(filename)
## 1. read in latex file
    f1 = open(objname,"r")
    #allLinesf1 = f1.readlines()
    linestring = open(objname, 'r').read()
    f1.close()

    f2 = open("filted_" + objname,"w")
    #temp = open("temp.tex","w")

## 2. filtout \del{} or \de{}


    while ((linestring.find("\\del{") >= 0) | (linestring.find("\\de{") >= 0)):
        m = linestring.find("\\del{")
        n = linestring.find("\\de{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\del{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\de{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
        #print "haha",leftstring
 
    # get rid of "\aq{}"

    while (linestring.find("\\aq{") >= 0):
        ii = linestring.find("\\aq{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        delstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (delstr.count("{") > delstr.count("}")):
           pos = leftstring.find("}")
           delstr = delstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        linestring = newlinestring + leftstring
    
## 4. filtout \add{ } or \ad{}

#    linestring = linestring.replace("\\add","")
#    linestring = linestring.replace("\\ad","")

    while ((linestring.find("\\add{") >= 0) | (linestring.find("\\ad{") >= 0)):
        m = linestring.find("\\add{")
        n = linestring.find("\\ad{")
        
        if ((m >=0) & ((m < n) | (n < 0))):
           ii = linestring.find("\\add{")
           adlen = len("\\add{")
        if ((n >=0) & ((n < m) | (m < 0))):
           ii = linestring.find("\\ad{")
           adlen = len("\\ad{")

        newlinestring = linestring[:ii]
        leftstring = linestring[ii:]
        
        pos = leftstring.find("}")
        addstr = leftstring[:pos+1]
        leftstring = leftstring[pos+1:]
        while (addstr.count("{") > addstr.count("}")):
           pos = leftstring.find("}")
           addstr = addstr + leftstring[:pos+1]
           leftstring = leftstring[pos+1:]

        leftstring = addstr[adlen:(len(addstr)-1)] + leftstring

        linestring = newlinestring + leftstring
        #print "haha",addstr, addstr[adlen:(len(addstr)-1)]

## 5. write out to another latex file
        
    f2.write(linestring)
    f2.close()
    print "The filted tex was written to: ","filted_" + objname

if __name__=="__main__":
    main()


